Instabilities of Thin Black Rings: Closing the Gap

We initiate the study of dynamical instabilities of higher-dimensional black holes using the blackfold approach, focusing on asymptotically flat boosted black strings and singly-spinning black rings in $D\ge5$. We derive novel analytic expressions for the growth rate of the Gregory-Laflamme instability for boosted black strings and its onset for arbitrary boost parameter. In the case of black rings, we study their stability properties in the region of parameter space that has so far remained inaccessible to numerical approaches. In particular, we show that very thin (ultraspinning) black rings exhibit a Gregory-Laflamme instability, giving strong evidence that black rings are unstable in the entire range of parameter space. For very thin rings, we show that the growth rate of the instability increases with increasing non-axisymmetric mode $m$ while for thicker rings, there is competition between the different modes. However, up to second order in the blackfold approximation, we do not observe an elastic instability, in particular for large modes $m\gg1$, where this approximation has higher accuracy. This suggests that the Gregory-Laflamme instability is the dominant instability for very thin black rings. Additionally, we find a long-lived mode that describes a wiggly time-dependent deformation of a black ring. We comment on disagreements between our results and corresponding ones obtained from a large $D$ analysis of black ring instabilities.

==> anc/HydrodynamicElasticmodes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    415320,      11143]
NotebookOptionsPosition[    407591,      10945]
NotebookOutlinePosition[    407976,      10962]
CellTagsIndexPosition[    407933,      10959]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7568172712909956`*^9, 3.7568172716288223`*^9}}],

Cell["We recall the definitions", "Text",
 CellChangeTimes->{{3.7567905345430803`*^9, 3.756790562062227*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "\[Rule]", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["r", "0"], "^", "n"}], 
    RowBox[{"(", 
     RowBox[{"n", "+", "1"}], ")"}]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.7567908802664127`*^9, 3.7567908837008276`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]", "\[Rule]", 
   RowBox[{"2", " ", 
    FractionBox[
     RowBox[{"n", "+", "2"}], 
     RowBox[{"n", "+", "1"}]], " ", 
    RowBox[{
     SubscriptBox["r", "0"], "^", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756790888239493*^9, 3.7567908904417534`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", "n", "]"}], "->", 
   RowBox[{
    FractionBox["n", "Pi"], " ", 
    RowBox[{"Tan", "[", 
     FractionBox["Pi", "n"], "]"}], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "1"}], "n"], "]"}], "^", "4"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"n", "+", "2"}], "n"], "]"}], "^", "2"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7556880388151846`*^9, 3.755688078718853*^9}, 
   3.756790512502486*^9, {3.7567905918288054`*^9, 3.756790617504708*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Tau]", "->", 
   FractionBox[
    RowBox[{"EulerGamma", "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox["2", "n"]}]}], "]"}]}], "n"]}], ";"}]], "Input",
 CellChangeTimes->{{3.7556880388151846`*^9, 3.755688078718853*^9}, 
   3.756790512502486*^9, {3.7567905918288054`*^9, 3.756790662104431*^9}}],

Cell["We impose variations of the form", "Text",
 CellChangeTimes->{{3.756790916279027*^9, 3.756790934016182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]A", "[", 
    RowBox[{"t", ",", "z"}], "]"}], " ", "==", " ", 
   RowBox[{"\[Delta]A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "t"}], " ", "w"}], "+", 
        RowBox[{"k", " ", "z"}]}], ")"}]}]]}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.7567909202202625`*^9, 3.7567909204837008`*^9}, {
  3.75679098014477*^9, 3.7567910462359633`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.756791966323764*^9, 3.7567919665398912`*^9}}],

Cell[TextData[StyleBox["Boosted black string",
 FontSize->18,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7513666059785795`*^9, 3.7513666406983337`*^9}, {
   3.7513667346886888`*^9, 3.7513667353137817`*^9}, {3.7513908143028173`*^9, 
   3.7513908167409945`*^9}, {3.7567907709504385`*^9, 3.756790776511552*^9}, 
   3.7567911748502493`*^9}],

Cell[TextData[{
 "For the intrinsic equations, we adopt the convention \nFirst row \[Rule] \
intr. equation along t\nSecond row \[Rule] intr. equation along z\n\nFirst \
column \[Rule] coefficients of \[Delta]\[Epsilon]\nSecond column \[Rule] \
coefficients of \[Delta]",
 Cell[BoxData[
  SuperscriptBox[
   OverscriptBox["u", "_"], "z"]],
  CellChangeTimes->{3.756791952758831*^9}],
 "\n "
}], "Text",
 CellChangeTimes->{{3.756791768297773*^9, 3.756791836032837*^9}, {
  3.756791867666192*^9, 3.756791957864766*^9}}],

Cell[TextData[StyleBox["Results at leading order:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7567911134255667`*^9, 3.756791127506078*^9}, {
  3.756791163384297*^9, 3.75679117227926*^9}, {3.7567914207874203`*^9, 
  3.756791421404112*^9}}],

Cell["Intr. equations: ", "Text",
 CellChangeTimes->{
  3.756650522476575*^9, {3.756650618062662*^9, 3.7566506547544956`*^9}, 
   3.7567912633658037`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "k"}], " ", "n", " ", "\[Beta]"}], "+", 
         RowBox[{"w", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "-", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]], 
       RowBox[{
        RowBox[{"-", "n"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", 
          RowBox[{"2", " ", "w", " ", "\[Beta]"}], "+", 
          RowBox[{"k", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{"k", "+", 
         RowBox[{"n", " ", "w", " ", "\[Beta]"}], "-", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"w", "-", 
          RowBox[{"2", " ", "k", " ", "\[Beta]"}], "+", 
          RowBox[{"w", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], ";"}]], "Input",
 CellChangeTimes->{{3.7566506370670557`*^9, 3.756650637503488*^9}, 
   3.7566506790033646`*^9, 3.756650846403815*^9, 3.7567911865432453`*^9, {
   3.756791509729127*^9, 3.7567915158053136`*^9}, {3.7567915484344616`*^9, 
   3.756791609214319*^9}, {3.7567918312290163`*^9, 3.756791833392312*^9}}],

Cell["Extr. equation:", "Text",
 CellChangeTimes->{
  3.756650522476575*^9, {3.756650618062662*^9, 3.7566506335146255`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "k", " ", "n", " ", "w", " ", "\[Beta]"}], 
      "+", 
      RowBox[{
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n", "-", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    "\[Delta]R"}], " ", "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.7566506370670557`*^9, 3.756650637503488*^9}, 
   3.756791504074828*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7567913595347176`*^9, 3.756791359804057*^9}}],

Cell["Intrinsic frequencies:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
  3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
  3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, {
  3.7567916182446566`*^9, 3.756791640197103*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1V", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], " ", "+", " ", 
      RowBox[{"I", " ", 
       SqrtBox[
        RowBox[{"n", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], 
     RowBox[{"1", "+", "n", "+", 
      RowBox[{"\[Beta]", "^", "2"}]}]], "k"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, 3.7567917290813026`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2V", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], " ", "-", " ", 
      RowBox[{"I", " ", 
       SqrtBox[
        RowBox[{"n", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], 
     RowBox[{"1", "+", "n", "+", 
      RowBox[{"\[Beta]", "^", "2"}]}]], "k"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}, 3.756791731900845*^9}],

Cell["Extrinsic frequencies:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
  3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
  3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, {
  3.7513672829753466`*^9, 3.7513672830376315`*^9}, {3.7567916240959*^9, 
  3.7567916520407653`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1V", "=", " ", 
   FractionBox[
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", "\[Beta]"}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"1", "+", "n", "-", 
     SuperscriptBox["\[Beta]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, 3.7513673046332564`*^9, 
   3.7513673463980827`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2V", "=", " ", 
   FractionBox[
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", "\[Beta]"}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"1", "+", "n", "-", 
     SuperscriptBox["\[Beta]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}, 3.751367311133946*^9, {3.7513673977780495`*^9, 
   3.751367404294421*^9}}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{3.7567913333882203`*^9, 3.7567913901812735`*^9}],

Cell[TextData[StyleBox["Results at first order:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7567911134255667`*^9, 3.756791127506078*^9}, {
  3.756791163384297*^9, 3.75679117227926*^9}}],

Cell["Intr. equations: ", "Text",
 CellChangeTimes->{
  3.756650522476575*^9, {3.756650618062662*^9, 3.7566506547544956`*^9}, 
   3.7567912633658037`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{"k", " ", "n", " ", "\[Beta]"}], "+", 
         RowBox[{"w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "n", "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["w", "2"], " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Beta]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
                  "\[Epsilon]"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Beta]", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", "\[Beta]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
                  "\[Epsilon]"}], "+", 
                 RowBox[{"k", " ", "\[Beta]", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", "\[Epsilon]"}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], " ", "w", " ", "\[Beta]"}], "+", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"w", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
             RowBox[{"k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[Beta]", " ", "\[Epsilon]"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "3"], " ", "\[Epsilon]"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "k", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}]}], 
               ")"}]}], "+", 
             RowBox[{"w", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
                 "\[Epsilon]"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Beta]", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}]}], 
               ")"}]}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", "\[Epsilon]"}]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], ";"}]], "Input",
 CellChangeTimes->{{3.7566506370670557`*^9, 3.756650637503488*^9}, 
   3.7566506790033646`*^9, 3.756650846403815*^9, 3.7567911865432453`*^9}],

Cell["Extr. equation: unchanged from the leading order", "Text",
 CellChangeTimes->{
  3.756650522476575*^9, {3.756650618062662*^9, 3.7566506335146255`*^9}, {
   3.75679143533895*^9, 3.756791458529276*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "k", " ", "n", " ", "w", " ", "\[Beta]"}], "+", 
     RowBox[{
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "n", "-", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
   "\[Delta]R"}], " ", "\[Equal]", "0"}]], "Input",
 CellChangeTimes->{{3.7566506370670557`*^9, 3.756650637503488*^9}, {
   3.756791474975469*^9, 3.7567914985194006`*^9}, 3.756791717792291*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7567913595347176`*^9, 3.756791359804057*^9}}],

Cell["Intrinsic frequencies:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
  3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
  3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, {
  3.7567916182446566`*^9, 3.756791640197103*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1V", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}], " ", "+", " ", 
       RowBox[{"I", " ", 
        SqrtBox[
         RowBox[{"n", "+", "1"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"\[Beta]", "^", "2"}]}]], "k"}], " ", "+", "  ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox[
           RowBox[{"1", "+", "n"}]]}], "+", "\[Beta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"\[ImaginaryI]", " ", "n"}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"n", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}]], " ", 
     SubscriptBox["r", "0"], " ", 
     RowBox[{"k", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2V", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}], " ", "-", " ", 
       RowBox[{"I", " ", 
        SqrtBox[
         RowBox[{"n", "+", "1"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"\[Beta]", "^", "2"}]}]], "k"}], " ", "+", "  ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", "n"}]]}], "+", "\[Beta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"n", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}]], " ", 
     SubscriptBox["r", "0"], " ", 
     RowBox[{"k", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}}],

Cell[TextData[{
 "First order ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "GL"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
  3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
  3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, {
  3.7513669171193333`*^9, 3.751366918509614*^9}, {3.7513671485854397`*^9, 
  3.751367149788724*^9}, {3.756792257107747*^9, 3.7567922574607954`*^9}, {
  3.756792535957264*^9, 3.7567925902004595`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["k", "GL"], "=", " ", 
   FractionBox[
    RowBox[{"n", 
     SqrtBox["n"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "n", "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "+", "n"}], 
       RowBox[{"n", "-", 
        RowBox[{"n", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}]]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.756792591185961*^9, 3.756792595260646*^9}, 
   3.756792707557221*^9, {3.7567927387485905`*^9, 3.7567927430207925`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7567926007841415`*^9, 3.756792600900255*^9}}],

Cell["Extrinsic frequencies: (unchanged from the leading order)", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
  3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
  3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, {
  3.7513672829753466`*^9, 3.7513672830376315`*^9}, {3.7567916240959*^9, 
  3.756791684524126*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1V", "=", " ", 
   FractionBox[
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", "\[Beta]"}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"1", "+", "n", "-", 
     SuperscriptBox["\[Beta]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, 3.7513673046332564`*^9, 
   3.7513673463980827`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2V", "=", " ", 
   FractionBox[
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", " ", "\[Beta]"}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"1", "+", "n", "-", 
     SuperscriptBox["\[Beta]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}, 3.751367311133946*^9, {3.7513673977780495`*^9, 
   3.751367404294421*^9}}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{3.7567913333882203`*^9, 3.7567913901812735`*^9}],

Cell[TextData[StyleBox["Results at second order: (n \[GreaterEqual] 3)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7567911134255667`*^9, 3.756791127506078*^9}, {
  3.756791163384297*^9, 3.75679117227926*^9}, {3.756792015826354*^9, 
  3.7567920430972705`*^9}}],

Cell["Intr. equations: ", "Text",
 CellChangeTimes->{
  3.756650522476575*^9, {3.756650618062662*^9, 3.7566506547544956`*^9}, 
   3.7567912633658037`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], " ", "n", " ", "\[Beta]"}], "+", 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "-", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox["w", "2"], " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "w", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Epsilon]"}],
               "+", 
              RowBox[{"\[ImaginaryI]", " ", "k", " ", "\[Beta]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
              RowBox[{
              "\[ImaginaryI]", " ", "k", " ", "n", " ", "\[Beta]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}]}], 
             ")"}]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", "\[Epsilon]"}],
               "+", 
              RowBox[{"k", " ", "\[Beta]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
              RowBox[{"k", " ", "n", " ", "\[Beta]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}]}], 
             ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "w"}], "+", 
              RowBox[{"k", " ", "\[Beta]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k", "-", 
               RowBox[{"w", " ", "\[Beta]"}]}], ")"}], "2"], " ", "\[Zeta]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
            SubscriptBox["r", "0"]}]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Epsilon]"}]]},
      {
       RowBox[{"k", "+", 
        RowBox[{"n", " ", "w", " ", "\[Beta]"}], "-", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k", "-", 
               RowBox[{"w", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w", "-", 
                 RowBox[{"2", " ", "k", " ", "\[Beta]"}], "+", 
                 RowBox[{"w", " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
               "\[Epsilon]"}], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "-", 
              RowBox[{"2", " ", "k", " ", "w", " ", "\[Beta]", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}], "+", 
              RowBox[{
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Zeta]"}]}], 
             ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"k", " ", "\[Beta]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k", "-", 
               RowBox[{"w", " ", "\[Beta]"}]}], ")"}], "2"], " ", "\[Zeta]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
            SubscriptBox["r", "0"]}]}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]], " ", "\[Epsilon]"}]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], ";"}]], "Input",
 CellChangeTimes->{3.756792969374288*^9}],

Cell["Extr. equation: ", "Text",
 CellChangeTimes->{
  3.756650522476575*^9, {3.756650618062662*^9, 3.7566506335146255`*^9}, {
   3.75679143533895*^9, 3.756791458529276*^9}, 3.7568168247304344`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]R", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "k", " ", "n", " ", "w", " ", "\[Beta]"}], 
      "+", 
      RowBox[{
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n", "-", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "w", " ", "\[Beta]"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "n"}], "+", 
             SuperscriptBox["n", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["w", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"3", " ", "n"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["r", "0", "2"], " ", 
        RowBox[{"\[Xi]", "[", "n", "]"}]}], 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}]]}], ")"}]}], "\[Equal]", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7566506370670557`*^9, 3.756650637503488*^9}, {
   3.756791474975469*^9, 3.7567914985194006`*^9}, 3.756791717792291*^9, {
   3.7567930272335653`*^9, 3.756793065250579*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.756792152246888*^9, 3.7567921526675615`*^9}}],

Cell["First intrinsic frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, 
   3.7567921578714085`*^9, {3.7567939050093718`*^9, 3.75679391725986*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1D", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}], " ", "+", " ", 
       RowBox[{"I", " ", 
        SqrtBox[
         RowBox[{"n", "+", "1"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"\[Beta]", "^", "2"}]}]], "k"}], " ", "+", "  ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox[
           RowBox[{"1", "+", "n"}]]}], "+", "\[Beta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"\[ImaginaryI]", " ", "n"}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"n", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}]], " ", 
     SubscriptBox["r", "0"], " ", 
     RowBox[{"k", "^", "2"}]}], " ", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", "  ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"], " "}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"n", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "+", "n"}]], "-", 
             RowBox[{"\[ImaginaryI]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "n", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox[
               RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "4"]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "n"}]], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Beta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "-", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
        RowBox[{"n", " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]]}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "n"}]], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "+", "n"}]], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Beta]"}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Beta]"}], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]}], ")"}], 
     SuperscriptBox["k", "3"], " ", 
     SubsuperscriptBox["r", "0", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, 3.7556879350181627`*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1DN", " ", "=", 
   RowBox[{
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "n"]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["k", "2"], " ", 
      SubscriptBox["r", "0"]}], "n"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
       RowBox[{"8", " ", "\[Alpha]"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
        SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[ImaginaryI]"}], "-", 
        RowBox[{"12", " ", "\[Alpha]"}], "+", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, 3.7556879366893387`*^9}],

Cell[TextData[{
 "Second order ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "GL"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
  3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
  3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, {
  3.7513669171193333`*^9, 3.751366918509614*^9}, {3.7513671485854397`*^9, 
  3.751367149788724*^9}, {3.756792257107747*^9, 3.7567922574607954`*^9}, {
  3.756792535957264*^9, 3.7567925455352592`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  SubscriptBox["k", "GL"], "=", " ", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox["n"]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "n"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "n", "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], "3"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "n"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"3", " ", "n"}]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"122", "+", 
                RowBox[{"81", " ", "n"}]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "4"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"5", " ", "n"}]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "6"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n", "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], "2"], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", "+", "n"}], "n"]}], "]"}]}]}], ")"}]}], 
          ")"}]}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{"9", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"5", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "6"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], "2"], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", "+", "n"}], "n"]}], "]"}]}]}], ")"}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.756792528682763*^9, 3.7567925304333253`*^9}, {
  3.7567927656460238`*^9, 3.756792777587495*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7567921956920214`*^9, 3.7567921961239367`*^9}}],

Cell["Second intrinsic frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
  3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
  3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, {
  3.7513669171193333`*^9, 3.751366918509614*^9}, {3.7513671485854397`*^9, 
  3.751367149788724*^9}, {3.756792257107747*^9, 3.7567922574607954`*^9}, {
  3.7567939088981156`*^9, 3.7567939124542284`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2D", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Beta]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}], " ", "-", " ", 
       RowBox[{"I", " ", 
        SqrtBox[
         RowBox[{"n", "+", "1"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], 
      RowBox[{"1", "+", "n", "+", 
       RowBox[{"\[Beta]", "^", "2"}]}]], "k"}], " ", "+", "  ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SqrtBox[
           RowBox[{"1", "+", "n"}]]}], "+", "\[Beta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"n", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}]], " ", 
     SubscriptBox["r", "0"], " ", 
     RowBox[{"k", "^", "2"}]}], " ", "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", "  ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"], " "}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"n", " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "+", "n"}]], "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "n", "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox[
               RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "4"]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "n"}]], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Beta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n", "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
        RowBox[{"n", " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]]}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n", "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", "n"}]], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "+", "n"}]], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Beta]"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Beta]"}], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
     SubsuperscriptBox["r", "0", "2"], 
     SuperscriptBox["k", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, {3.7513671853549557`*^9, 
   3.7513672069827833`*^9}, 3.751367261378722*^9, 3.755687939874462*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2DN", " ", "=", 
   RowBox[{
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "n"]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["k", "2"], " ", 
      SubscriptBox["r", "0"]}], "n"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       RowBox[{"2", " ", "\[Alpha]"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"6", " ", "\[Alpha]"}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
       RowBox[{"8", " ", "\[Alpha]"}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
        SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"12", " ", "\[Alpha]"}], "+", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Alpha]", "3"]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, {3.751367237438614*^9, 
   3.751367263316987*^9}, 3.755687941622728*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.756792093904214*^9, 3.7567921160215836`*^9}}],

Cell["First extrinsic frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.751367289569313*^9, 3.7513672896790276`*^9}, 3.756792261680708*^9, {
   3.7567939215279036`*^9, 3.756793923984191*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1D", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", " ", "\[Beta]"}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"1", "+", "n", "-", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["n", "2"], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         SuperscriptBox["\[Beta]", "3"]}], "+", 
        SuperscriptBox["\[Beta]", "4"], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox["k", "3"], " ", 
      RowBox[{"\[Xi]", "[", "n", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n", "-", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, 3.7513673067897825`*^9, {
   3.7513673504917803`*^9, 3.7513673669779043`*^9}, 3.755687944625507*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1DN", " ", "=", 
   RowBox[{
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "n"]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "\[Alpha]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "2"], " ", 
        SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"8", " ", "\[Alpha]"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "-", 
            RowBox[{"24", " ", "\[Alpha]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["r", "0", "2"]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"5", "/", "2"}]]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, 3.7513673091024876`*^9, 
   3.7513673828233356`*^9, 3.7556879456954746`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.756792235047171*^9, 3.75679223516296*^9}}],

Cell["Second extrinsic frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.7513671485854397`*^9, 3.751367149788724*^9}, {3.751367295132355*^9, 
   3.7513672952104187`*^9}, 3.75679226580186*^9, 3.756793926818329*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2D", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", " ", "\[Beta]"}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"1", "+", "n", "-", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["n", "2"], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         SuperscriptBox["\[Beta]", "3"]}], "+", 
        SuperscriptBox["\[Beta]", "4"], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", "\[Beta]"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["k", "3"], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      RowBox[{"\[Xi]", "[", "n", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n", "-", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, {3.7513671853549557`*^9, 
   3.7513672069827833`*^9}, 3.751367261378722*^9, 3.7513673124935455`*^9, {
   3.751367401747252*^9, 3.7513674228744745`*^9}, 3.7556879481296244`*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2DN", " ", "=", 
   RowBox[{
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "n"]]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Alpha]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "2"], " ", 
          SubsuperscriptBox["r", "0", "2"]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"8", " ", "\[Alpha]"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"24", " ", "\[Alpha]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
        SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"5", "/", "2"}]]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, {3.751367237438614*^9, 
   3.751367263316987*^9}, 3.751367314759334*^9, 3.7513674341412873`*^9, 
   3.7556879488610086`*^9}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{3.7567913333882203`*^9, 3.7567913901812735`*^9}],

Cell[TextData[StyleBox["Correct large-n frequencies: (according to the method \
in paper  arXiv:1605.08116 [hep-th]  by Tanabe)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7567911134255667`*^9, 3.756791127506078*^9}, {
  3.756791163384297*^9, 3.75679117227926*^9}, {3.756792015826354*^9, 
  3.7567920430972705`*^9}, {3.7567923183101363`*^9, 3.7567923299037695`*^9}, {
  3.7568168722046967`*^9, 3.756816883828224*^9}, {3.7568169440506725`*^9, 
  3.7568169527308884`*^9}}],

Cell["Extrinsic frequencies: ( \\ell = 1)", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.7513671485854397`*^9, 3.751367149788724*^9}, {3.751367295132355*^9, 
   3.7513672952104187`*^9}, {3.7514601148725743`*^9, 
   3.7514601241709127`*^9}, {3.751460536448984*^9, 3.751460581946785*^9}, {
   3.756792283897542*^9, 3.756792301780289*^9}, 3.7567923348916063`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
    SqrtBox[
     FractionBox["1", "n"]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "k", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Alpha]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "2"]}]}], " ", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    FractionBox[
     RowBox[{"k", "^", "4"}], 
     RowBox[{"n", "^", "2"}]]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], 
     RowBox[{"5", "/", "2"}]]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{
  3.7514600288323965`*^9, 3.751460615948653*^9, {3.7514606840070515`*^9, 
   3.7514607385708437`*^9}, 3.7514610015651445`*^9, 3.7556879504159746`*^9, 
   3.756792360705243*^9, {3.7567923938810277`*^9, 3.7567924355857553`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]"}], ")"}], " ", 
    SqrtBox[
     FractionBox["1", "n"]]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", "k", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    FractionBox[
     RowBox[{"k", "^", "4"}], 
     RowBox[{"n", "^", "2"}]]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], 
     RowBox[{"5", "/", "2"}]]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.751460756436328*^9, 3.751460764484116*^9}, 
   3.7514610028304625`*^9, 3.755687951032081*^9, 3.7567924396061754`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7514600298325043`*^9, 3.75146003156755*^9}}],

Cell["Intrinsic frequencies: ( \\ell = 0)", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.7513671485854397`*^9, 3.751367149788724*^9}, {3.751367295132355*^9, 
   3.7513672952104187`*^9}, {3.7514601148725743`*^9, 
   3.7514601241709127`*^9}, {3.751460536448984*^9, 3.751460581946785*^9}, {
   3.7514607891162577`*^9, 3.7514607904450235`*^9}, 3.751620312203712*^9, 
   3.7567922888541484`*^9, {3.756792337957532*^9, 3.7567923411424255`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", "\[Alpha]"}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "n"]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["k", "2"]}], "n"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " "}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
       RowBox[{"8", " ", "\[Alpha]"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], " ", ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"5", "/", "2"}]]}]}], 
   RowBox[{"(*", 
    RowBox[{"+", 
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], "3"]}], "*)"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7514608792204905`*^9, 3.7514609018867188`*^9}, 
   3.755687952949799*^9, {3.7567924412080965`*^9, 3.756792450778783*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", "\[Alpha]"}], ")"}], " ", 
    SqrtBox[
     FractionBox["1", "n"]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["k", "2"], " "}], "n"], "+", 
   RowBox[{
    FractionBox["1", "2"], "\[ImaginaryI]", " ", "k", "  ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"3", "/", "2"}]]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["k", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Alpha]", "2"]}]}], ")"}], " "}], 
    RowBox[{"2", " ", 
     SuperscriptBox["n", "2"]}]], "-", 
   RowBox[{
    FractionBox["1", "8"], " ", "k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"8", " ", "\[Alpha]"}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Alpha]", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "-", 
         RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"5", "/", "2"}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7514610229756155`*^9, 3.7514610818972864`*^9}, {
   3.7514611234174604`*^9, 3.7514611547196703`*^9}, 3.7556879537038655`*^9, {
   3.75679244240978*^9, 3.7567924525494576`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{3.751631820535082*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.756793212923397*^9, 3.7567932131709547`*^9}}],

Cell[TextData[StyleBox["Black Ring",
 FontSize->18,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7513666059785795`*^9, 3.7513666406983337`*^9}, {
   3.7513667346886888`*^9, 3.7513667353137817`*^9}, {3.7513908143028173`*^9, 
   3.7513908167409945`*^9}, {3.7516277973084593`*^9, 3.7516277987948475`*^9}, 
   3.7567932062488213`*^9}],

Cell[TextData[{
 "For the equations of motion, we adopt the convention \nFirst row \[Rule] \
extr. equation\nSecond row \[Rule] intr. equation along t\nThird row \[Rule] \
intr. equation along z\n\nFirst column \[Rule] coefficients of \[Delta]\
\[Epsilon]\nSecond column \[Rule] coefficients of \[Delta]",
 Cell[BoxData[
  SuperscriptBox[
   OverscriptBox["u", "_"], "z"]],
  CellChangeTimes->{3.756791952758831*^9}],
 "\nThird column \[Rule] coefficients of \[Delta]R"
}], "Text",
 CellChangeTimes->{{3.756791768297773*^9, 3.756791836032837*^9}, {
  3.756791867666192*^9, 3.756791957864766*^9}, {3.756793291204*^9, 
  3.756793344643508*^9}, {3.7567935060515547`*^9, 3.756793506783427*^9}}],

Cell["We define ", "Text",
 CellChangeTimes->{{3.7516285773552637`*^9, 3.7516285806059904`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", " ", "\[Rule]", " ", 
   RowBox[{"\[Phi]", " ", "R"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7516285824339275`*^9, 3.7516286459758806`*^9}, {
  3.7516287402824907`*^9, 3.7516287644275923`*^9}, {3.7516289239797163`*^9, 
  3.751628925276306*^9}, {3.75162930370928*^9, 3.75162931022549*^9}, {
  3.7567931120598893`*^9, 3.7567931683315835`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", " ", "\[Rule]", " ", 
   FractionBox["m", "R"]}], ";"}]], "Input"],

Cell["For convenience, we will also use ", "Text",
 CellChangeTimes->{{3.7567906643686686`*^9, 3.75679072567599*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "m"}], "]"}], " ", "->", 
   SqrtBox[
    RowBox[{"4", "+", 
     RowBox[{"4", " ", "n"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SuperscriptBox["n", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7556880388151846`*^9, 3.755688078718853*^9}, 
   3.756790512502486*^9, {3.7567905918288054`*^9, 3.756790662104431*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.756794043119*^9, 3.7567940432880535`*^9}}],

Cell[TextData[StyleBox["Results at leading order:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7567911134255667`*^9, 3.756791127506078*^9}, {
  3.756791163384297*^9, 3.75679117227926*^9}, {3.7567914207874203`*^9, 
  3.756791421404112*^9}, {3.7567936232249556`*^9, 3.7567936264493647`*^9}, {
  3.756794040701408*^9, 3.7567940413173237`*^9}}],

Cell["Equations:", "Text",
 CellChangeTimes->{{3.7567906643686686`*^9, 3.75679072567599*^9}, {
  3.756793572938982*^9, 3.7567935760881968`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["n"]}], "R"], 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["R", "2"]], "+", 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "k", " ", 
           SqrtBox[
            RowBox[{"1", "+", "n"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "w"}]}], ")"}]}]}]},
     {
      RowBox[{
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "w"}]}], 
      RowBox[{
       RowBox[{"k", " ", 
        SqrtBox["n"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]], " ", "w"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}]}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", "w"}]}], "R"]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], " ", "w"}], 
      RowBox[{
       RowBox[{"2", " ", "k", " ", 
        SqrtBox[
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]]}], "-", 
       RowBox[{
        SqrtBox["n"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "w"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "k", " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]]}], "-", 
        RowBox[{"4", " ", "w"}], "-", 
        RowBox[{"3", " ", "n", " ", "w"}]}], "R"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Input"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7567941757641354`*^9, 3.7567941800284863`*^9}}],

Cell["First longitudinal frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, 
   3.7567936483246627`*^9, 3.7567939349603205`*^9, {3.756795453093074*^9, 
   3.756795454508597*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1V", "=", " ", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}], "+", 
       RowBox[{"f", "[", 
        RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", "R"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.7516290110496016`*^9, 
   3.7516290735596547`*^9}, 3.7516316173083496`*^9, 3.75679406270506*^9, {
   3.7567941218791695`*^9, 3.7567941287675805`*^9}}],

Cell["Second longitudinal frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513671442729254`*^9, 
   3.7513671456167235`*^9}, {3.7567938014690456`*^9, 3.756793801732005*^9}, 
   3.7567939397658987`*^9, 3.756795459960509*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2V", "=", " ", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", "R"}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}, {3.751631304637466*^9, 3.751631327968068*^9}, 
   3.7516314887521057`*^9, 3.751631606135728*^9, {3.7567940823511477`*^9, 
   3.7567941324409266`*^9}}],

Cell["First transverse frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513672829753466`*^9, 
   3.7513672830376315`*^9}, {3.7567938680785847`*^9, 3.756793868778685*^9}, 
   3.756793937084832*^9, 3.7567955138722153`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1V", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, 3.7513673046332564`*^9, 
   3.7513673463980827`*^9, {3.751627841240101*^9, 3.7516278765998163`*^9}, {
   3.7516282778957853`*^9, 3.7516282848028555`*^9}, 3.7516316642725945`*^9}],

Cell["Second transverse frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513671442729254`*^9, 
   3.7513671456167235`*^9}, {3.751367293194542*^9, 3.7513672932888117`*^9}, 
   3.7567938714817305`*^9, 3.7567939380336266`*^9, 3.756795513002313*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2V", "=", 
   FractionBox[
    RowBox[{"2", " ", "m", " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", "R"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}, 3.751367311133946*^9, {3.7513673977780495`*^9, 
   3.751367404294421*^9}, {3.7516279674433928`*^9, 3.751627998528249*^9}, {
   3.7516283035699873`*^9, 3.7516283055701995`*^9}, 3.751631658243533*^9, {
   3.756794138969686*^9, 3.7567941484798965`*^9}}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{3.7567913333882203`*^9, 3.7567913901812735`*^9}],

Cell[TextData[StyleBox["Results at first order:",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7567911134255667`*^9, 3.756791127506078*^9}, {
  3.756791163384297*^9, 3.75679117227926*^9}, {3.7567914207874203`*^9, 
  3.756791421404112*^9}, {3.7567936232249556`*^9, 3.7567936264493647`*^9}}],

Cell["Equations:", "Text",
 CellChangeTimes->{{3.7567906643686686`*^9, 3.75679072567599*^9}, {
  3.756793572938982*^9, 3.7567935760881968`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["n", 
             RowBox[{"3", "/", "2"}]], " ", "\[Epsilon]"}], "-", 
           RowBox[{"k", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], "2"], " ", "\[Zeta]"}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", "w", " ", "\[Zeta]"}], "+", 
           RowBox[{"n", " ", 
            SqrtBox[
             RowBox[{"1", "+", "n"}]], " ", "w", " ", "\[Zeta]"}]}], ")"}]}], 
        RowBox[{"n", " ", "R", " ", "\[Epsilon]"}]], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["R", "3"], " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}]}], "-", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", "w"}]}], ")"}], " ", 
           "\[Epsilon]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"1", "+", "n"}]], " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "2"], " ", "\[Epsilon]"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "k", " ", 
              SuperscriptBox["n", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", "n"}]], " ", 
              SuperscriptBox["R", "2"], " ", "w", " ", "\[Epsilon]"}], "-", 
             RowBox[{"k", " ", 
              SqrtBox["n"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], "2"], " ", "\[Zeta]"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}]}]], " ", "w", " ", 
              "\[Zeta]"}], "+", 
             RowBox[{"3", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["n", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}]}]], " ", "w", " ", 
              "\[Zeta]"}], "+", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox["n", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}]}]], " ", "w", " ", 
              "\[Zeta]"}]}], ")"}]}]}], 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "+", "n"}]], " ", 
          SuperscriptBox["R", "3"], " ", "\[Epsilon]"}]]}]},
      {
       RowBox[{
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], "-", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", "w"}]}], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["k", "2"], " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], "2"], " ", "\[Zeta]"}], "+", 
         RowBox[{"k", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", 
              RowBox[{"3", "/", "2"}]], " ", "\[Epsilon]"}], "+", 
            RowBox[{
             SuperscriptBox["n", 
              RowBox[{"5", "/", "2"}]], " ", "\[Epsilon]"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{"1", "+", "n"}]], " ", "w", " ", "\[Zeta]"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "n", " ", 
             SqrtBox[
              RowBox[{"1", "+", "n"}]], " ", "w", " ", "\[Zeta]"}]}], ")"}]}],
          "-", 
         RowBox[{"\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}]}]], " ", "\[Epsilon]"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", "w", " ", "\[Zeta]"}]}], 
           ")"}]}]}], 
        RowBox[{
         SuperscriptBox["n", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["k", "2"], " ", 
          SqrtBox["n"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], "2"], " ", "\[Zeta]"}], "-", 
         RowBox[{
          SqrtBox["n"], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["n", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["n", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", 
             "\[Epsilon]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", "w", " ", 
             "\[Zeta]"}]}], ")"}]}], "+", 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", "\[Epsilon]"}], "+", 
            RowBox[{
             SuperscriptBox["n", "3"], " ", "\[Epsilon]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["n", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["n", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", "w", " ", 
             "\[Zeta]"}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["n", "2"], " ", "R", " ", "\[Epsilon]"}]]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], " ", "w"}], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["k", "2"], " ", "n", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", "\[Zeta]"}], "-", 
         RowBox[{"n", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["n", 
              RowBox[{"3", "/", "2"}]], " ", "\[Epsilon]"}], "+", 
            RowBox[{
             SuperscriptBox["n", 
              RowBox[{"5", "/", "2"}]], " ", "\[Epsilon]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{"1", "+", "n"}]], " ", "w", " ", "\[Zeta]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "n", " ", 
             SqrtBox[
              RowBox[{"1", "+", "n"}]], " ", "w", " ", "\[Zeta]"}]}], ")"}]}],
          "+", 
         RowBox[{"2", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["n", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}]}]], " ", "\[Epsilon]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "n", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", "w", " ", 
             "\[Zeta]"}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["n", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["k", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}]}]], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["n", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", "\[Zeta]"}], 
         "+", 
         RowBox[{"k", " ", 
          SqrtBox["n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}]}]], " ", "\[Epsilon]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "n"}], ")"}], " ", "w", " ", "\[Zeta]"}]}], 
           ")"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["n", "2"], " ", "\[Epsilon]"}], "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["n", "3"], " ", "\[Epsilon]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["n", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["n", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", "w", " ", 
             "\[Zeta]"}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["n", "2"], " ", "R", " ", "\[Epsilon]"}]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], ";"}]], "Input",
 CellChangeTimes->{{3.7566508401992826`*^9, 3.7566508443021183`*^9}, 
   3.7567936144876223`*^9}],

Cell["First longitudinal frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 3.7513668708951826`*^9}, 
   3.7567936483246627`*^9, 3.7567939349603205`*^9, 3.75679546209662*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1V", "=", " ", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"R", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}]}], "+", 
           RowBox[{"f", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}]}]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["n", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"30", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"10", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["r", "0"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", "n"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}]]}], ")"}]}], 
    SuperscriptBox["R", "2"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.7516290110496016`*^9, 
   3.7516290735596547`*^9}, 3.7516316173083496`*^9, {3.7567942327185845`*^9, 
   3.7567942459182396`*^9}}],

Cell["Second longitudinal frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513671442729254`*^9, 
   3.7513671456167235`*^9}, {3.7567938014690456`*^9, 3.756793801732005*^9}, 
   3.7567939397658987`*^9, 3.756795463591586*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2V", "=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "R"}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["n"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["n"]}], ")"}], " ", 
         SuperscriptBox["n", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", "n"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "n"}]}], 
                ")"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
         SubscriptBox["r", "0"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", "n"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", "n"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}]]}], ")"}]}], 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["R", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}, {3.751631304637466*^9, 3.751631327968068*^9}, 
   3.7516314887521057`*^9, 3.751631606135728*^9}],

Cell["First transverse frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513672829753466`*^9, 
   3.7513672830376315`*^9}, {3.7567938680785847`*^9, 3.756793868778685*^9}, 
   3.756793937084832*^9, 3.7567955096498084`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1V", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, 3.7513673046332564`*^9, 
   3.7513673463980827`*^9, {3.751627841240101*^9, 3.7516278765998163`*^9}, {
   3.7516282778957853`*^9, 3.7516282848028555`*^9}, 3.7516316642725945`*^9}],

Cell["Second transverse frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513671442729254`*^9, 
   3.7513671456167235`*^9}, {3.751367293194542*^9, 3.7513672932888117`*^9}, 
   3.7567938714817305`*^9, 3.7567939380336266`*^9, 3.7567955108076158`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2V", "=", 
   FractionBox[
    RowBox[{"2", " ", "m", " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"R", "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
         SqrtBox["n"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         SubscriptBox["r", "0"]}], 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], " ", 
          SuperscriptBox["n", "2"]}]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     SuperscriptBox["R", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.7513669091180573`*^9}, {3.751367153961003*^9, 
   3.7513671760258536`*^9}, 3.751367311133946*^9, {3.7513673977780495`*^9, 
   3.751367404294421*^9}, {3.7516279674433928`*^9, 3.751627998528249*^9}, {
   3.7516283035699873`*^9, 3.7516283055701995`*^9}, 3.751631658243533*^9}],

Cell[TextData[{
 "First order ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "GL"], TraditionalForm]]],
 "at large m, n:"
}], "Text",
 CellChangeTimes->{{3.7567974714759693`*^9, 3.756797520864518*^9}, {
  3.7567977798997664`*^9, 3.7567977805153666`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Nu]", "GL"], "=", 
  FractionBox[
   RowBox[{"175", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", "n", "+", 
       SuperscriptBox["n", "2"]}], ")"}]}], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"77", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["m", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "19"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["m", "5"], " ", 
    SuperscriptBox["n", 
     RowBox[{"5", "/", "2"}]]}]], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, 1, 7, 2],
      Editable->False]}], "+", " ", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "7"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7567973956773915`*^9, 3.7567974693959465`*^9}, 
   3.756806961416921*^9}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{3.7567913333882203`*^9, 3.7567913901812735`*^9}],

Cell[TextData[StyleBox["Results at second order: (n \[GreaterEqual] 3)",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.7567911134255667`*^9, 3.756791127506078*^9}, {
  3.756791163384297*^9, 3.75679117227926*^9}, {3.7567914207874203`*^9, 
  3.756791421404112*^9}, {3.7567936232249556`*^9, 3.7567936264493647`*^9}, {
  3.756795529393496*^9, 3.7567955491673155`*^9}}],

Cell["Equations:", "Text",
 CellChangeTimes->{{3.7567906643686686`*^9, 3.75679072567599*^9}, {
  3.756793572938982*^9, 3.7567935760881968`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"], " ", 
         RowBox[{"\[Xi]", "[", "n", "]"}]}], "R"], 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         SubsuperscriptBox["r", "0", "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["n", "17"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["n", "19"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", 
            SuperscriptBox["R", "3"]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["n", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
            SuperscriptBox["R", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", 
               SqrtBox[
                RowBox[{"1", "+", "n"}]]}], "-", "w"}], ")"}], " ", 
            SubscriptBox["r", "0"]}], "+", 
           RowBox[{
            SubsuperscriptBox["r", "0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["R", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["k", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}]}], "+", 
                 RowBox[{"k", " ", 
                  SuperscriptBox["n", 
                   RowBox[{"13", "/", "2"}]], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "3"], " ", "w"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", 
                  SuperscriptBox["w", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"2", " ", "R", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "-", 
                 RowBox[{"5", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "-", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", 
                  SuperscriptBox["R", "2"]}], "-", 
                 RowBox[{"2", " ", "k", " ", 
                  SuperscriptBox["n", 
                   RowBox[{"15", "/", "2"}]], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                  SuperscriptBox["R", "2"], " ", "w"}]}], ")"}], " ", 
               RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "5"], " ", 
         SuperscriptBox["R", "2"], " ", "\[Epsilon]"}]], 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         SubsuperscriptBox["r", "0", "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "k", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               SuperscriptBox["R", "2"], " ", "w"}], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "+", "n"}]], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  SuperscriptBox["R", "2"], " ", 
                  SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["n", "17"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["n", 
                RowBox[{"13", "/", "2"}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], "3"], " ", "w"}]}], ")"}], 
            " ", 
            SubscriptBox["r", "0"]}], "+", 
           RowBox[{
            SuperscriptBox["n", "5"], " ", 
            SubsuperscriptBox["r", "0", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               SuperscriptBox["R", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["k", "2"]}], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "n"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "+", "n"}]], " ", 
                  SuperscriptBox["w", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "n"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["R", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "n", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", "n"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["R", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["R", "4"], " ", 
                    SuperscriptBox["w", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "4"], " ", 
                  SuperscriptBox["R", "2"], " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["k", "3"], " ", 
                    SuperscriptBox["R", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                    SuperscriptBox["R", "2"], " ", "w"}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                    SuperscriptBox["R", "4"]}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["k", "3"], " ", 
                    SuperscriptBox["R", "4"], " ", "w"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"8", " ", "k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", "w"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["R", "4"], " ", 
                    SuperscriptBox["w", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["R", "4"], " ", 
                    SuperscriptBox["w", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                    SuperscriptBox["R", "4"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["k", "3"], " ", 
                    SuperscriptBox["R", "4"], " ", "w"}], "+", 
                    RowBox[{"8", " ", "k", " ", 
                    SuperscriptBox["R", "4"], " ", 
                    SuperscriptBox["w", "3"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["R", "4"], " ", 
                    SuperscriptBox["w", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "5"], " ", 
         SuperscriptBox["R", "2"], " ", "\[Epsilon]"}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}]}], "-", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", "w"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"7", " ", "n"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             SuperscriptBox["n", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "+", "n"}]], " ", "w"}]}], ")"}], " ", 
           SubsuperscriptBox["r", "0", "2"], " ", 
           RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SubsuperscriptBox["r", "0", "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", " ", 
                SuperscriptBox["n", 
                 RowBox[{"17", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], "2"], " ", "R"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "21"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", "R", " ",
                 "w"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
             SuperscriptBox["R", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}]}], "-", 
               RowBox[{"2", " ", "k", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "n"}]], " ", "w"}], "+", 
               SuperscriptBox["w", "2"]}], ")"}], " ", 
             SubscriptBox["r", "0"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SubsuperscriptBox["r", "0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["R", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["k", "3"], " ", 
                   SuperscriptBox["n", 
                    RowBox[{"13", "/", "2"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"16", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", "w"}], 
                  "+", 
                  RowBox[{"k", " ", 
                   SuperscriptBox["n", 
                    RowBox[{"13", "/", "2"}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                   SuperscriptBox["w", "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", 
                   SuperscriptBox["w", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"k", " ", 
                   SuperscriptBox["n", 
                    RowBox[{"11", "/", "2"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"10", " ", "n"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "4"]}]}], ")"}], " ", "R"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"16", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"23", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"12", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "21"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}]}], ")"}], " ", "R", 
                   " ", "w"}]}], ")"}], " ", 
                RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "5"], " ", "R", " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SubsuperscriptBox["r", "0", "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["n", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "+", "n"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", "w"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["n", 
                 RowBox[{"13", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], "2"]}], "-", 
               RowBox[{"k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"16", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"7", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", "w"}], 
               "+", 
               RowBox[{
                SuperscriptBox["n", 
                 RowBox[{"13", "/", "2"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
                SuperscriptBox["w", "2"]}]}], ")"}], " ", 
             SubscriptBox["r", "0"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["n", "5"], " ", 
             SubsuperscriptBox["r", "0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox["R", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["k", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["k", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                   SuperscriptBox["w", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"k", " ", 
                   SuperscriptBox["w", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"7", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["k", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"10", " ", "n"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["k", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"22", " ", "n"}], "+", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"37", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "5"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", "w"}], "+", 
                  RowBox[{"2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "5"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], 
                    RowBox[{"3", "/", "2"}]], " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"16", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                 " ", 
                RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "5"], " ", "R", " ", "\[Epsilon]"}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], " ", 
           SuperscriptBox["R", "2"], " ", "w"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"7", " ", "n"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             SuperscriptBox["n", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "k", " ", 
              SqrtBox[
               RowBox[{"1", "+", "n"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", "w"}]}], ")"}], " ", 
           SubsuperscriptBox["r", "0", "2"], " ", 
           RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SubsuperscriptBox["r", "0", "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "21"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", "R"}], 
               "+", 
               RowBox[{
                SuperscriptBox["n", 
                 RowBox[{"17", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], "2"], " ", "R", " ", 
                "w"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
             SuperscriptBox["R", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], 
                 RowBox[{"3", "/", "2"}]]}], "-", 
               RowBox[{"2", " ", "k", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", "w"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "+", "n"}]], " ", 
                SuperscriptBox["w", "2"]}]}], ")"}], " ", 
             SubscriptBox["r", "0"]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SubsuperscriptBox["r", "0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["R", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["k", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"8", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["n", 
                    RowBox[{"13", "/", "2"}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}], " ", "w"}], "+", 
                  RowBox[{"k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"20", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"11", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}]}], ")"}], " ", 
                   SuperscriptBox["w", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["n", 
                    RowBox[{"13", "/", "2"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                   SuperscriptBox["w", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"16", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"19", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}]}], ")"}], " ", "R"}], 
                  "-", 
                  RowBox[{
                   SuperscriptBox["n", 
                    RowBox[{"11", "/", "2"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"10", " ", "n"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "4"]}]}], ")"}], " ", "R", " ", 
                   "w"}]}], ")"}], " ", 
                RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "5"], " ", "R", " ", "\[Epsilon]"}]]}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SubsuperscriptBox["r", "0", "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["n", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "k", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "n"}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "n"}]}], ")"}], " ", "w"}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}]}], "-", 
               RowBox[{"k", " ", 
                SuperscriptBox["n", 
                 RowBox[{"13", "/", "2"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "n"}], ")"}], " ", "w"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"12", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "15"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["n", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["n", "19"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}]]}], ")"}], " ", 
                SuperscriptBox["w", "2"]}]}], ")"}], " ", 
             SubscriptBox["r", "0"]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["n", "5"], " ", 
             SubsuperscriptBox["r", "0", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "n", " ", 
                SuperscriptBox["R", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["k", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], 
                    RowBox[{"3", "/", "2"}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "3"], " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}], " ", 
                   SuperscriptBox["w", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"k", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", "n"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   SuperscriptBox["w", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"7", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["k", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], 
                    RowBox[{"5", "/", "2"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"10", " ", "n"}], "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "2"], " ", "w"}], "+", 
                  RowBox[{"k", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], 
                    RowBox[{"3", "/", "2"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                 " ", 
                RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "5"], " ", "R", " ", "\[Epsilon]"}]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], ";"}]], "Input",
 CellChangeTimes->{{3.75679716822589*^9, 3.75679716866286*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.75679402707355*^9, 3.7567971595914373`*^9}],

Cell["First longitudinal frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, 
   3.7567936512964926`*^9, 3.756793943337961*^9, 3.756795466196645*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1D", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "3"]}]], 
    SqrtBox[
     RowBox[{"1", "+", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}]}], "+", 
             RowBox[{"f", "[", 
              RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], 
          RowBox[{"2", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}]}]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["n", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"30", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
            SubscriptBox["r", "0"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "3"], " ", 
         SubsuperscriptBox["r", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "4"], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    SuperscriptBox["n", "4"]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{"84", " ", "n"}], "+", 
                    RowBox[{"104", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    SuperscriptBox["n", "5"]}], ")"}]}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "-", 
                    RowBox[{"32", " ", "n"}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", 
                    RowBox[{"16", " ", "n"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    SuperscriptBox["n", "4"]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", 
                   RowBox[{"4", " ", "n"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}], "2"]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", 
                    RowBox[{"4", " ", "n"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], "2"]}], ")"}]}],
            "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["m", "4"], " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   SuperscriptBox["n", "4"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"84", " ", "n"}], "+", 
                   RowBox[{"104", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   SuperscriptBox["n", "5"]}], ")"}]}], "+", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "-", 
                   RowBox[{"32", " ", "n"}], "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["n", "3"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", 
                    RowBox[{"16", " ", "n"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    SuperscriptBox["n", "4"]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "-", 
                   RowBox[{"120", " ", "n"}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"69", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"170", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "3"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"252", "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "38"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "7"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "-", 
                   RowBox[{"40", " ", "n"}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"92", "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"66", "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "5"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "6"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["n", "7"]}]}], ")"}], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", "n"}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["n", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "5"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
                RowBox[{"4", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", 
                   RowBox[{"6", " ", "n"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}], "3"]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}], "4"]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}], "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", 
                   RowBox[{"4", " ", "n"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
                RowBox[{"m", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", " ", "m", " ", 
              SuperscriptBox["n", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "4"], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], "2"]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "4"], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], "2"]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "7"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}]}]], "4", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}], "+", 
              RowBox[{"f", "[", 
               RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"5", " ", 
                SuperscriptBox["m", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}]}]], "+", 
              FractionBox[
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                   RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                 ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "n", "+", 
                 FractionBox[
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                ")"}]}], "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                 ")"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}]}]], "+", 
              RowBox[{
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "3"]], 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]", "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                   ")"}]}], "+", 
                 RowBox[{"\[Tau]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                   ")"}]}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"3", " ", "n"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "6"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"3", " ", "n"}]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "5"], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"7", " ", "n"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}]}]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                   RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                   RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "4"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]], "-", 
              FractionBox[
               RowBox[{"2", " ", "n", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n", "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                   RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "6"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "5"]], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "4"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "-", 
                 RowBox[{"6", " ", "n"}], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"15", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}]], "4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"9", " ", "n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]], "+", 
                 FractionBox[
                  RowBox[{"n", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "4"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}], "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"191", "+", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"20", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "4"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]]}], 
                ")"}]}], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["m", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"42", " ", "n"}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["n", "3"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]]}], 
                    ")"}]}]}], ")"}]}], 
               RowBox[{"2", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}]}]]}], ")"}], " ", 
            RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           SuperscriptBox["n", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"4", " ", "n"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["m", "2"]}], ")"}], " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"6", " ", "n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "3"]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}], "+", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"f", "[", 
              RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"f", "[", 
              RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.751628910803855*^9, 3.7516289110382557`*^9}, 
   3.7516316121984315`*^9, 3.7565324917882233`*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1DN", " ", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      SqrtBox[
       FractionBox["1", "n"]]}], "R"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["m", "2"]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      SuperscriptBox["R", "2"], " ", "n"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["m", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["m", "2"]}], ")"}], "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"3", " ", "m", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"48", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"35", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"7", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "6"]}], "+", 
            RowBox[{"19", " ", "m", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "-", 
            RowBox[{"33", " ", 
             SuperscriptBox["m", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "5"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
          SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"m", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}]}], ")"}], "2"], " ", 
       SuperscriptBox["R", "3"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "m"}], "-", 
        SuperscriptBox["m", "3"], "+", 
        SuperscriptBox["m", "5"], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["m", "2"]}]]}]}], ")"}], "2"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["n", "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"76", " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"61", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"28", " ", "\[ImaginaryI]", " ", "m", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "+", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "5"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"256", "-", 
            RowBox[{"1076", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"712", " ", 
             SuperscriptBox["m", "4"]}], "-", 
            RowBox[{"47", " ", 
             SuperscriptBox["m", "6"]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["m", "8"]}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["m", "10"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "12"]}], "-", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", "m", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "-", 
            RowBox[{"344", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "3"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "+", 
            RowBox[{"69", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "5"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "+", 
            RowBox[{"118", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "7"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "-", 
            RowBox[{"7", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "9"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}], "-", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["m", "11"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
          SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "n"], ")"}], 
        RowBox[{"5", "/", "2"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["m", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"m", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}]}], ")"}], "3"], " ", 
       SuperscriptBox["R", "3"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "m"}], "+", 
        RowBox[{"732", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "3"]}], "-", 
        RowBox[{"1013", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "5"]}], "+", 
        RowBox[{"502", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "7"]}], "-", 
        RowBox[{"89", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "9"]}], "-", 
        RowBox[{"76", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "-", 
        RowBox[{"84", " ", 
         SuperscriptBox["m", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["m", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["m", "8"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["m", "2"]}]]}]}], ")"}], "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["n", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, 3.7516292645615673`*^9, 
   3.751631609057514*^9, 3.7565326064125953`*^9}],

Cell["Large-m expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, 
   3.7517749512832217`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1DM", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", "\[ImaginaryI]"}], ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "\[Tau]"}]}],
           ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox["m", "3"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], "5"],
       " ", 
      SuperscriptBox["R", "3"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SubscriptBox["r", "0"], " ", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], "3"],
       " ", 
      SuperscriptBox["R", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], 
        "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["R", "3"]}]], 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["n", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], 
         "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                "\[Tau]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", "\[ImaginaryI]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"46", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"20", "-", 
                   RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "64"}], "+", 
                  RowBox[{"56", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"28", "+", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], 
            "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"64", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], 
             "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"62", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"37", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}], " ", "m"}],
     "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}]}], ")"}], 
      " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], "2"],
       " ", 
      SuperscriptBox["R", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["R", "3"], " ", "m"}]], "\[ImaginaryI]", " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "n"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "60"}], "-", 
               RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", 
                  RowBox[{"48", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "40"}], "+", 
                  RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32", "-", 
                RowBox[{"64", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], 
             "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"40", "-", 
                RowBox[{"54", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"23", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{"4", " ", "n"}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", 
       RowBox[{"7", "/", "2"}]], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["m", "2"]}]]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7517750074786177`*^9, 3.7517750447869816`*^9}, 
   3.751775749538898*^9, 3.756533256806609*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.751774954633479*^9, 3.751775059514185*^9}],

Cell["Large-m,n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, {
  3.751774959103191*^9, 3.751774959618874*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI1DNM", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox["m", "3"]}], 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"36", "+", 
          RowBox[{"53", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"], " ", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"94", "+", 
             RowBox[{"40", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"28", "-", 
              RowBox[{"48", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}]}], 
          ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", "m"}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "-", 
          RowBox[{"34", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"28", "+", 
           RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "n"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"52", "+", 
             RowBox[{"292", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"104", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}]}], 
          ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"], " ", "m"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"31", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"21", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["m", "2"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, 1, 7, 2],
      Editable->False]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.751775076926757*^9, 3.7517750906087675`*^9}, 
   3.751775748304391*^9, {3.756533380406681*^9, 3.756533386249055*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{
  3.751367035709628*^9, {3.751629323258359*^9, 3.751629324023533*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7516314868769226`*^9, 3.7516314869394145`*^9}}],

Cell["Second longitudinal frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.7513671485854397`*^9, 3.751367149788724*^9}, 3.756795473754634*^9, {
   3.756797199479241*^9, 3.756797210402391*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2D", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "5"], " ", 
      SuperscriptBox["R", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"], " ", "R", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}]}], "-", 
         RowBox[{"f", "[", 
          RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", "R"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["n"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "+", 
                 SqrtBox["n"]}], ")"}], " ", 
               SuperscriptBox["n", 
                RowBox[{"3", "/", "2"}]], " ", "R", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", "n"}]}], ")"}]}], 
                 "+", 
                 SuperscriptBox[
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}], "2"]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]], "2", 
               " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["n"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", "n"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"m", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"]}], "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"n", ",", "m"}], "]"}]}], "+", 
                 RowBox[{"m", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}], " ", 
               SubscriptBox["r", "0"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", "n"}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], "+", 
              RowBox[{"3", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["r", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", "n"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"4", " ", "n"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "-", 
                  RowBox[{"44", " ", "n"}], "-", 
                  RowBox[{"56", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "-", 
                  RowBox[{"12", " ", "n"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}], " ", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}], "+", 
               RowBox[{"m", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"7", " ", "n"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}], "2"]}], 
           "+", 
           RowBox[{"4", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", "n"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"]}], "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}], "+", 
               RowBox[{"m", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}], "2"]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", "n"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"]}], "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}], "+", 
               RowBox[{"m", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}], "2"]}], 
           "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}], "+", 
              RowBox[{"f", "[", 
               RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "m"}], " ", "n"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "-", 
                 RowBox[{"44", " ", "n"}], "-", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "5"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "-", 
                 RowBox[{"12", " ", "n"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "5"]}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], "+", 
              RowBox[{"m", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"7", " ", "n"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{"120", " ", "n"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"69", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"170", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"252", "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "38"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "5"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"29", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "6"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "7"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "-", 
                 RowBox[{"40", " ", "n"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"14", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"92", "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"66", "+", 
                    RowBox[{"28", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "5"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"25", "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "6"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "7"]}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"n", ",", "m"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", "n"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "2"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["n", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                  SuperscriptBox["n", "5"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "2"]}], "+", 
              RowBox[{"4", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"6", " ", "n"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["n", "4"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "3"]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"f", "[", 
              RowBox[{"n", ",", "m"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", 
                RowBox[{"f", "[", 
                 RowBox[{"n", ",", "m"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}], "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                 RowBox[{"f", "[", 
                  RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["m", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["m", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "-", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], "+", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
                    "\[Tau]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"3", " ", "n"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    SuperscriptBox["n", "3"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "6"], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "6"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "5"], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"7", " ", "n"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "4"]}], "-", 
                 RowBox[{"2", " ", "n", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "n"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "6"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "4"], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"6", " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46", "+", 
                    RowBox[{"15", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"4", " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]}], "-", 
                    RowBox[{"9", " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]}], "-", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]}], "-", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], "+", 
                    RowBox[{"n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "4"]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"191", "+", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"77", "+", 
                    RowBox[{"20", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}], "+", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "4"]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"42", " ", "n", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["n", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"f", "[", 
                    RowBox[{"n", ",", "m"}], "]"}]}], ")"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"f", "[", 
              RowBox[{"n", ",", "m"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"f", "[", 
               RowBox[{"n", ",", "m"}], "]"}], "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"4", " ", "n"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["m", "2"]}], ")"}], " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"6", " ", "n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "3"]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}], "+", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"f", "[", 
              RowBox[{"n", ",", "m"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"f", "[", 
              RowBox[{"n", ",", "m"}], "]"}], "3"]}]}], ")"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, {3.7513671853549557`*^9, 
   3.7513672069827833`*^9}, 3.751367261378722*^9, {3.7516311217152853`*^9, 
   3.7516311457681165`*^9}, 3.751631297589842*^9, 3.7516315969915843`*^9, 
   3.756533483750143*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.751631291058116*^9, 3.751631291339177*^9}}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2DN", " ", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"m", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      SqrtBox[
       FractionBox["1", "n"]]}], 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", "R"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["m", "4"]}], "+", 
        RowBox[{"2", " ", "m", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SuperscriptBox["R", "2"], " ", "n"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["m", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["R", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"m", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]"}], "-", 
          RowBox[{"10", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"50", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"50", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "6"]}], "-", 
          RowBox[{"12", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"25", " ", "m", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "-", 
          RowBox[{"81", " ", 
           SuperscriptBox["m", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "+", 
          RowBox[{"47", " ", 
           SuperscriptBox["m", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["m", "7"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
        SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", "m"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["m", "3"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["m", "5"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "7"]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["m", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["m", "6"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["n", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox["R", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"20", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"7", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"34", " ", "m", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "-", 
          RowBox[{"17", " ", 
           SuperscriptBox["m", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "128"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"428", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"692", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"608", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "6"]}], "-", 
          RowBox[{"92", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"88", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "10"]}], "+", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "12"]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["m", "14"]}], "-", 
          RowBox[{"186", " ", "m", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "+", 
          RowBox[{"953", " ", 
           SuperscriptBox["m", "3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "-", 
          RowBox[{"278", " ", 
           SuperscriptBox["m", "5"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "-", 
          RowBox[{"88", " ", 
           SuperscriptBox["m", "7"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["m", "9"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "-", 
          RowBox[{
           SuperscriptBox["m", "11"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m", "13"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
        SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "n"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["n", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"112", " ", "m"}], "+", 
       RowBox[{"452", " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{"202", " ", 
        SuperscriptBox["m", "5"]}], "-", 
       RowBox[{"252", " ", 
        SuperscriptBox["m", "7"]}], "+", 
       RowBox[{"182", " ", 
        SuperscriptBox["m", "9"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["m", "11"]}], "-", 
       RowBox[{"38", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}]]}], "-", 
       RowBox[{"77", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["m", "2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}]]}], "-", 
       RowBox[{"584", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["m", "4"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}]]}], "+", 
       RowBox[{"676", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["m", "6"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}]]}], "-", 
       RowBox[{"286", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["m", "8"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}]]}], "+", 
       RowBox[{"53", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["m", "2"]}]]}]}], ")"}], " ", 
     SubscriptBox["r", "0"]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, {3.751367237438614*^9, 
   3.751367263316987*^9}, 3.75163156567113*^9, 3.7516316301847177`*^9, 
   3.7565335325225363`*^9}],

Cell["Large-m expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, 
   3.7517749512832217`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2DM", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
             "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       SubsuperscriptBox["r", "0", "2"], " ", 
       SuperscriptBox["m", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], 
        "5"], " ", 
       SuperscriptBox["R", "3"]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["n"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["n"]}], ")"}], " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SubscriptBox["r", "0"], " ", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], "3"],
       " ", 
      SuperscriptBox["R", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], 
        "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["R", "3"]}]], 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["n", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], 
         "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                "\[Tau]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "11"}], " ", "\[ImaginaryI]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "-", 
                  RowBox[{"23", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"10", "+", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "64"}], "-", 
                  RowBox[{"56", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"28", "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], 
            "2"], " ", 
           RowBox[{"(", 
            RowBox[{"32", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"64", "-", 
                RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"62", "-", 
                RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}], " ", "m"}],
     "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["n"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["n"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ImaginaryI]"}], ")"}], " ", "n"}]}], ")"}], 
      " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "+", "n"}], ")"}], "2"],
       " ", 
      SuperscriptBox["R", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["R", "3"], " ", "m"}]], "\[ImaginaryI]", " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["r", "0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"60", "-", 
               RowBox[{"96", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
             RowBox[{"4", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "-", 
                  RowBox[{"40", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"48", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"32", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"64", "-", 
                RowBox[{"32", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"54", "-", 
                RowBox[{"40", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"23", "-", 
                RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["n"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["n"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["n", "7"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}]], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["m", "2"]}]]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7517750074786177`*^9, 3.7517750447869816`*^9}, 
   3.7517751164136567`*^9, 3.7517752055159845`*^9, 3.751775740940652*^9, {
   3.7565336362516937`*^9, 3.7565336389561105`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.751774954633479*^9, 3.751775059514185*^9}],

Cell["Large-m,n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, {
  3.751774959103191*^9, 3.751774959618874*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wI2DNM", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox["m", "3"]}], 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          RowBox[{"53", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"], " ", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "8"], "-", 
        FractionBox["\[ImaginaryI]", "8"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"67", "+", 
             RowBox[{"27", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"10", "-", 
              RowBox[{"38", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}]}], 
          ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", "m"}], 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "34"}], "-", 
          RowBox[{"21", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"28", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"]}]}], ")"}], " ", 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"292", "+", 
           RowBox[{"52", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"104", "+", 
            RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}]}], ")"}],
        " ", 
       SubsuperscriptBox["r", "0", "2"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"], " ", "m"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"31", "+", 
          RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], " ", "n"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["m", "2"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, 1, 7, 2],
      Editable->False]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.751775076926757*^9, 3.751775119163958*^9}, 
   3.7517752229588604`*^9, 3.751775739331109*^9, 3.7565336567204103`*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{3.751367035709628*^9, 3.751628220343174*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7516278618956947`*^9, 3.7516278619581747`*^9}}],

Cell["First transverse frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.751367289569313*^9, 3.7513672896790276`*^9}, {3.75679548218956*^9, 
   3.756795483815244*^9}, 3.756797232001526*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1D", "=", 
   FractionBox[
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     SubsuperscriptBox["r", "0", "2"], " ", 
     RowBox[{"\[Xi]", "[", "n", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     SuperscriptBox["R", "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, 3.7513673067897825`*^9, {
   3.7513673504917803`*^9, 3.7513673669779043`*^9}, 3.7516278883813715`*^9, {
   3.7516282896312532`*^9, 3.7516282937722044`*^9}, 3.7516316621473494`*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1DN", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["m", "4"]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SuperscriptBox["R", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, 3.7513673091024876`*^9, 
   3.7513673828233356`*^9, 3.7516279413722267`*^9, {3.751628297116628*^9, 
   3.7516282990072775`*^9}, 3.7516316604596453`*^9, 3.7517756361814294`*^9}],

Cell["Large-m expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, 
   3.7517749512832217`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1DM", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      RowBox[{"\[Xi]", "[", "n", "]"}], " ", 
      SuperscriptBox["m", "3"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["R", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      RowBox[{"\[Xi]", "[", "n", "]"}]}], 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["R", "3"], " ", "m"}]]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7517750074786177`*^9, 3.7517750447869816`*^9}, 
   3.7517751164136567`*^9, 3.7517752055159845`*^9, {3.75177525351672*^9, 
   3.751775256220133*^9}, 3.7517752879221897`*^9, 3.75177573704508*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.751774954633479*^9, 3.751775059514185*^9}],

Cell["Large-m,n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, {
  3.751774959103191*^9, 3.751774959618874*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1DNM", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox["m", "3"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"6", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"], " ", "m"}]]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, 1, 7, 2],
      Editable->False]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.751775076926757*^9, 3.751775119163958*^9}, 
   3.7517752229588604`*^9, {3.751775263517805*^9, 3.751775269538269*^9}, 
   3.751775301802746*^9, 3.7517755088511925`*^9, {3.751775569519802*^9, 
   3.7517755717700386`*^9}, 3.751775736138735*^9}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{3.751367035709628*^9}],

Cell["Second transverse frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.7513671485854397`*^9, 3.751367149788724*^9}, {3.751367295132355*^9, 
   3.7513672952104187`*^9}, 3.7567954887873907`*^9, 3.756797239809611*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2D", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "5"], " ", 
      SuperscriptBox["R", "3"]}]], "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], "4"], " ", 
       SuperscriptBox["R", "2"]}], "-", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", "m", " ", 
        SqrtBox[
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], "5"], " ", "R", " ", 
        SubscriptBox["r", "0"]}], 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["m", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "2"]}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         SubsuperscriptBox["r", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"64", "+", 
              RowBox[{"2", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"96", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}]}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n", "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n"}]}], ")"}]}]}], ")"}], 
                "2"], " ", "\[Tau]"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n", "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", "n"}]}], ")"}]}]}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{"512", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"1792", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2784", "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["n", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1248", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"696", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"240", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"47", "+", 
                    RowBox[{"4", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "n"}]}], ")"}], 
          "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "n", "+", 
            RowBox[{"m", " ", "n"}]}], ")"}], "3"]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, {3.7513671853549557`*^9, 
   3.7513672069827833`*^9}, 3.751367261378722*^9, 3.7513673124935455`*^9, {
   3.751367401747252*^9, 3.7513674228744745`*^9}, 3.7516279781028013`*^9, 
   3.751628017783042*^9, {3.751628309807372*^9, 3.751628313136155*^9}, 
   3.7516316557588673`*^9, 3.7565337154074235`*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2DN", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "m", " ", 
      SqrtBox[
       FractionBox["1", "n"]]}], "R"], "-", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["m", "2"], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SuperscriptBox["R", "2"], " ", "n"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["m", "6"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "8"]}]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["R", "3"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["n", "2"]}]], "+", 
    FractionBox[
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["m", "2"]}], ")"}], "4"], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "28"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"295", "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"834", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "m"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"62", "+", 
                    RowBox[{"49", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "79"}], "-", 
        RowBox[{"50", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["m", "4"]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["m", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["n", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, {3.751367237438614*^9, 
   3.751367263316987*^9}, 3.751367314759334*^9, 3.7513674341412873`*^9, 
   3.7516280764428663`*^9, {3.7516283198396654`*^9, 3.751628341795206*^9}, 
   3.7516316529623685`*^9, {3.7516319469468293`*^9, 3.751631948885173*^9}, 
   3.7517756470143685`*^9, 3.7565337570501833`*^9}],

Cell["Large-m expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, 
   3.7517749512832217`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2DM", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", "n"}]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"], " ", 
         RowBox[{"\[Xi]", "[", "n", "]"}]}], ")"}], " ", 
       SuperscriptBox["m", "3"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], "5"], " ", 
         SuperscriptBox["R", "3"]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["r", "0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"2", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48", "+", 
              RowBox[{"64", " ", "n"}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}], " ", 
            RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      "m"}], 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "3"], " ", 
      SuperscriptBox["R", "3"]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{"1", "+", "n"}], 
        SuperscriptBox["n", "3"]]], " ", 
      SubscriptBox["r", "0"]}], 
     SuperscriptBox["R", "2"]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"32", "+", 
           RowBox[{"40", " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           SuperscriptBox["n", "3"]}], ")"}], " ", 
         RowBox[{"\[Xi]", "[", "n", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["R", "3"], " ", "m"}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["m", "2"]}]]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7517750074786177`*^9, 3.7517750447869816`*^9}, 
   3.7517751164136567`*^9, 3.7517752055159845`*^9, {3.75177525351672*^9, 
   3.751775256220133*^9}, 3.7517752879221897`*^9, {3.751775662962793*^9, 
   3.7517756783478174`*^9}, 3.7517757322320757`*^9, {3.756533829945891*^9, 
   3.756533832900704*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.751774954633479*^9, 3.751775059514185*^9}],

Cell["Large-m,n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, {
  3.751774959103191*^9, 3.751774959618874*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE2DNM", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", 
           RowBox[{"6", " ", "n"}]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}], ")"}], " ", 
       SuperscriptBox["m", "3"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", 
          RowBox[{"5", "/", "2"}]], " ", 
         SuperscriptBox["R", "3"]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"23", "-", 
           RowBox[{"12", " ", "n"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"62", "-", 
           RowBox[{"44", " ", "n"}]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", "m"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"147", "+", 
        RowBox[{"46", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["R", "3"]}], ")"}], " ", "m"}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"47", "+", 
        RowBox[{"36", " ", "n"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      SubscriptBox["r", "0"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["m", "2"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, 1, 7, 2],
      Editable->False]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.751775076926757*^9, 3.751775119163958*^9}, 
   3.7517752229588604`*^9, {3.751775263517805*^9, 3.751775269538269*^9}, 
   3.751775301802746*^9, 3.7517755088511925`*^9, {3.751775569519802*^9, 
   3.7517755717700386`*^9}, {3.7517756647781897`*^9, 3.7517756658563275`*^9}, 
   3.751775697854357*^9, 3.7517757334978733`*^9, 3.7565338436393642`*^9}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{3.751367035709628*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7567974954449425`*^9, 3.756797495676568*^9}}],

Cell[TextData[{
 "Second order ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "GL"], TraditionalForm]]],
 "at large m, n:"
}], "Text",
 CellChangeTimes->{{3.7567974714759693`*^9, 3.756797520864518*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Nu]", "GL"], "=", 
  FractionBox[
   RowBox[{"681181", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"75", "+", 
       RowBox[{"30", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{"45481", "+", 
       RowBox[{"8", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"616", "+", 
          RowBox[{"79", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4272", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"769", "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"23", "+", 
             RowBox[{"6", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["m", "5"], " ", 
    SuperscriptBox["n", 
     RowBox[{"5", "/", "2"}]]}]], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, 1, 7, 2],
      Editable->False]}], "+", " ", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "7"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7567973956773915`*^9, 3.7567974693959465`*^9}}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{3.751367035709628*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7516278618956947`*^9, 3.7516278619581747`*^9}}],

Cell["First transverse frequency:", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.751367289569313*^9, 3.7513672896790276`*^9}, {3.75679548218956*^9, 
   3.756795483815244*^9}, 3.756797232001526*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1D", "=", 
   FractionBox[
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     SubsuperscriptBox["r", "0", "2"], " ", 
     RowBox[{"\[Xi]", "[", "n", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     SuperscriptBox["R", "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, 3.7513673067897825`*^9, {
   3.7513673504917803`*^9, 3.7513673669779043`*^9}, 3.7516278883813715`*^9, {
   3.7516282896312532`*^9, 3.7516282937722044`*^9}, 3.7516316621473494`*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1DN", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["m", "4"]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SuperscriptBox["R", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, 3.7513673091024876`*^9, 
   3.7513673828233356`*^9, 3.7516279413722267`*^9, {3.751628297116628*^9, 
   3.7516282990072775`*^9}, 3.7516316604596453`*^9, 3.7517756361814294`*^9}],

Cell["Large-m expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, 
   3.7517749512832217`*^9},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1DM", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      RowBox[{"\[Xi]", "[", "n", "]"}], " ", 
      SuperscriptBox["m", "3"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["R", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      RowBox[{"\[Xi]", "[", "n", "]"}]}], 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["R", "3"], " ", "m"}]]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7517750074786177`*^9, 3.7517750447869816`*^9}, 
   3.7517751164136567`*^9, 3.7517752055159845`*^9, {3.75177525351672*^9, 
   3.751775256220133*^9}, 3.7517752879221897`*^9, 3.75177573704508*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.751774954633479*^9, 3.751775059514185*^9}],

Cell["Large-m,n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}, {
  3.751774959103191*^9, 3.751774959618874*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wE1DNM", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox["m", "3"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"6", " ", "n"}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["R", "3"], " ", "m"}]]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "n"], "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`n, 
       DirectedInfinity[1], {}, 1, 7, 2],
      Editable->False]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "m"], "]"}], "3"]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.751775076926757*^9, 3.751775119163958*^9}, 
   3.7517752229588604`*^9, {3.751775263517805*^9, 3.751775269538269*^9}, 
   3.751775301802746*^9, 3.7517755088511925`*^9, {3.751775569519802*^9, 
   3.7517755717700386`*^9}, 3.751775736138735*^9}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{3.751367035709628*^9}],

Cell["\<\
First frequency for perturbations along the transverse direction i \
\[NotEqual] r :\
\>", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.7513671485854397`*^9, 3.751367149788724*^9}, {3.751367295132355*^9, 
   3.7513672952104187`*^9}, 3.7567954887873907`*^9, 3.756797239809611*^9, {
   3.757056771181162*^9, 3.757056835560858*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"w5", "=", " ", 
   FractionBox[
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["m", "2"]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "+", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "n"}]}], ")"}], " ", 
     SubsuperscriptBox["r", "0", "2"], " ", 
     RowBox[{"\[Xi]", "[", "n", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["n", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     SuperscriptBox["R", "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, {3.7513671853549557`*^9, 
   3.7513672069827833`*^9}, 3.751367261378722*^9, 3.7513673124935455`*^9, {
   3.751367401747252*^9, 3.7513674228744745`*^9}, 3.7516279781028013`*^9, 
   3.751628017783042*^9, {3.751628309807372*^9, 3.751628313136155*^9}, 
   3.7516316557588673`*^9, 3.7565337154074235`*^9, {3.7570568245897*^9, 
   3.7570568423428307`*^9}, {3.757056929702371*^9, 3.7570569421116285`*^9}}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"w5N", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["m", "2"]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["m", "2"]}], ")"}], " ", 
        SubsuperscriptBox["r", "0", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["R", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, {3.751367237438614*^9, 
   3.751367263316987*^9}, 3.751367314759334*^9, 3.7513674341412873`*^9, 
   3.7516280764428663`*^9, {3.7516283198396654`*^9, 3.751628341795206*^9}, 
   3.7516316529623685`*^9, {3.7516319469468293`*^9, 3.751631948885173*^9}, 
   3.7517756470143685`*^9, 3.7565337570501833`*^9, 3.757056846205055*^9, {
   3.7570568791040397`*^9, 3.757056913356429*^9}, 3.7570570728118267`*^9}],

Cell["\<\
Second frequency for perturbations along the transverse direction i \
\[NotEqual] r :\
\>", "Text",
 CellChangeTimes->{{3.7513666472933292`*^9, 3.751366647996419*^9}, {
   3.7513667022634864`*^9, 3.7513667029192333`*^9}, {3.751366765550931*^9, 
   3.7513668194995403`*^9}, {3.7513668702858047`*^9, 
   3.7513668708951826`*^9}, {3.7513669171193333`*^9, 3.751366918509614*^9}, {
   3.7513671485854397`*^9, 3.751367149788724*^9}, {3.751367295132355*^9, 
   3.7513672952104187`*^9}, 3.7567954887873907`*^9, 3.756797239809611*^9, {
   3.757056771181162*^9, 3.757056835560858*^9}, {3.757057080679719*^9, 
   3.7570570814140577`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"w6", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "m", " ", 
      SqrtBox[
       RowBox[{"1", "+", "n"}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", "R"}]], "+", 
    FractionBox[
     RowBox[{"m", " ", 
      SqrtBox[
       RowBox[{"1", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{"128", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"320", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"328", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"172", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"46", "+", 
                    RowBox[{"5", " ", "n"}], "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      SubsuperscriptBox["r", "0", "2"], " ", 
      RowBox[{"\[Xi]", "[", "n", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "5"], " ", 
      SuperscriptBox["R", "3"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7513665842887735`*^9, 3.7513665900081425`*^9}, {
   3.7513667936682796`*^9, 3.7513667969342437`*^9}, 3.7513668764586945`*^9, {
   3.7513669075709524`*^9, 3.751366980391201*^9}, {3.7513671853549557`*^9, 
   3.7513672069827833`*^9}, 3.751367261378722*^9, 3.7513673124935455`*^9, {
   3.751367401747252*^9, 3.7513674228744745`*^9}, 3.7516279781028013`*^9, 
   3.751628017783042*^9, {3.751628309807372*^9, 3.751628313136155*^9}, 
   3.7516316557588673`*^9, 3.7565337154074235`*^9, {3.7570568245897*^9, 
   3.7570568423428307`*^9}, {3.757056929702371*^9, 3.7570569421116285`*^9}, 
   3.757056991795372*^9, 3.7570570878673797`*^9}],

Cell["Large-n expansion:", "Text",
 CellChangeTimes->{{3.751367045445037*^9, 3.7513670512877197`*^9}},
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{"w6N", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "m", " ", 
      SqrtBox[
       FractionBox["1", "n"]]}], "R"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "m", " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    FractionBox[
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23", " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"49", " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["r", "0", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "n"], ")"}], 
       RowBox[{"5", "/", "2"}]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["R", "3"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "n"], "]"}], 
      RowBox[{"7", "/", "2"}]],
     SeriesData[$CellContext`n, 
      DirectedInfinity[1], {}, 1, 7, 2],
     Editable->False]}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.7513670765313582`*^9, 3.7513670791405516`*^9}, {
   3.7513671211137576`*^9, 3.7513671327556195`*^9}, {3.751367237438614*^9, 
   3.751367263316987*^9}, 3.751367314759334*^9, 3.7513674341412873`*^9, 
   3.7516280764428663`*^9, {3.7516283198396654`*^9, 3.751628341795206*^9}, 
   3.7516316529623685`*^9, {3.7516319469468293`*^9, 3.751631948885173*^9}, 
   3.7517756470143685`*^9, 3.7565337570501833`*^9, 3.757056846205055*^9, {
   3.7570568791040397`*^9, 3.757056913356429*^9}, 3.7570569932176676`*^9, 
   3.7570571024032717`*^9}],

Cell[BoxData[""], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{3.751367035709628*^9}]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.2 Inherited,
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 96, 1, 35, "Input"],
Cell[657, 23, 109, 1, 36, "Text"],
Cell[769, 26, 282, 8, 36, "Input"],
Cell[1054, 36, 359, 11, 56, "Input"],
Cell[1416, 49, 615, 18, 77, "Input"],
Cell[2034, 69, 387, 10, 65, "Input"],
Cell[2424, 81, 114, 1, 36, "Text"],
Cell[2541, 84, 513, 14, 38, "Input"],
Cell[3057, 100, 94, 1, 35, "Input"],
Cell[3154, 103, 346, 6, 41, "Text"],
Cell[3503, 111, 517, 12, 179, "Text"],
Cell[4023, 125, 249, 4, 36, "Text"],
Cell[4275, 131, 192, 4, 56, "Text"],
Cell[4470, 137, 2058, 56, 105, "Input"],
Cell[6531, 195, 162, 3, 56, "Text"],
Cell[6696, 200, 793, 25, 41, "Input"],
Cell[7492, 227, 94, 1, 35, "Input"],
Cell[7589, 230, 349, 5, 56, "Text"],
Cell[7941, 237, 709, 19, 65, "Input"],
Cell[8653, 258, 759, 20, 65, "Input"],
Cell[9415, 280, 400, 6, 56, "Text"],
Cell[9818, 288, 730, 20, 73, "Input"],
Cell[10551, 310, 804, 21, 73, "Input"],
Cell[11358, 333, 126, 2, 45, "Input"],
Cell[11487, 337, 196, 3, 36, "Text"],
Cell[11686, 342, 192, 4, 56, "Text"],
Cell[11881, 348, 6501, 173, 123, "Input"],
Cell[18385, 523, 244, 4, 56, "Text"],
Cell[18632, 529, 796, 23, 41, "Input"],
Cell[19431, 554, 94, 1, 35, "Input"],
Cell[19528, 557, 349, 5, 56, "Text"],
Cell[19880, 564, 1718, 51, 82, "Input"],
Cell[21601, 617, 1763, 52, 82, "Input"],
Cell[23367, 671, 584, 13, 58, "Text"],
Cell[23954, 686, 877, 27, 96, "Input"],
Cell[24834, 715, 94, 1, 35, "Input"],
Cell[24931, 718, 433, 6, 56, "Text"],
Cell[25367, 726, 730, 20, 73, "Input"],
Cell[26100, 748, 804, 21, 73, "Input"],
Cell[26907, 771, 126, 2, 45, "Input"],
Cell[27036, 775, 270, 4, 36, "Text"],
Cell[27309, 781, 192, 4, 56, "Text"],
Cell[27504, 787, 6231, 163, 129, "Input"],
Cell[33738, 952, 236, 4, 56, "Text"],
Cell[33977, 958, 2743, 77, 148, "Input"],
Cell[36723, 1037, 94, 1, 35, "Input"],
Cell[36820, 1040, 431, 6, 56, "Text"],
Cell[37254, 1048, 4963, 145, 308, "Input"],
Cell[42220, 1195, 140, 2, 56, "Text"],
Cell[42363, 1199, 2915, 83, 121, "Input"],
Cell[45281, 1284, 585, 13, 58, "Text"],
Cell[45869, 1299, 5417, 152, 294, "Input"],
Cell[51289, 1453, 96, 1, 44, "Input"],
Cell[51388, 1456, 506, 7, 56, "Text"],
Cell[51897, 1465, 5030, 146, 308, "Input"],
Cell[56930, 1613, 140, 2, 56, "Text"],
Cell[57073, 1617, 3046, 88, 121, "Input"],
Cell[60122, 1707, 94, 1, 35, "Input"],
Cell[60219, 1710, 482, 7, 56, "Text"],
Cell[60704, 1719, 2245, 64, 79, "Input"],
Cell[62952, 1785, 140, 2, 56, "Text"],
Cell[63095, 1789, 1999, 59, 68, "Input"],
Cell[65097, 1850, 91, 1, 35, "Input"],
Cell[65191, 1853, 504, 7, 56, "Text"],
Cell[65698, 1862, 2321, 65, 79, "Input"],
Cell[68022, 1929, 140, 2, 56, "Text"],
Cell[68165, 1933, 2010, 59, 68, "Input"],
Cell[70178, 1994, 126, 2, 45, "Input"],
Cell[70307, 1998, 481, 7, 36, "Text"],
Cell[70791, 2007, 643, 9, 56, "Text"],
Cell[71437, 2018, 1158, 35, 68, "Input"],
Cell[72598, 2055, 1024, 32, 68, "Input"],
Cell[73625, 2089, 93, 1, 35, "Input"],
Cell[73721, 2092, 721, 10, 56, "Text"],
Cell[74445, 2104, 2045, 59, 101, "Input"],
Cell[76493, 2165, 2083, 61, 101, "Input"],
Cell[78579, 2228, 117, 2, 68, "Input"],
Cell[78699, 2232, 94, 1, 35, "Input"],
Cell[78796, 2235, 338, 6, 41, "Text"],
Cell[79137, 2243, 690, 13, 203, "Text"],
Cell[79830, 2258, 96, 1, 36, "Text"],
Cell[79929, 2261, 383, 7, 35, "Input"],
Cell[80315, 2270, 105, 3, 54, "Input"],
Cell[80423, 2275, 117, 1, 36, "Text"],
Cell[80543, 2278, 506, 15, 48, "Input"],
Cell[81052, 2295, 91, 1, 35, "Input"],
Cell[81146, 2298, 350, 5, 36, "Text"],
Cell[81499, 2305, 182, 3, 56, "Text"],
Cell[81684, 2310, 2538, 84, 121, "Input"],
Cell[84225, 2396, 96, 1, 35, "Input"],
Cell[84324, 2399, 409, 6, 56, "Text"],
Cell[84736, 2407, 889, 25, 66, "Input"],
Cell[85628, 2434, 464, 7, 56, "Text"],
Cell[86095, 2443, 938, 26, 66, "Input"],
Cell[87036, 2471, 461, 7, 56, "Text"],
Cell[87500, 2480, 450, 7, 35, "Input"],
Cell[87953, 2489, 486, 7, 56, "Text"],
Cell[88442, 2498, 751, 16, 66, "Input"],
Cell[89196, 2516, 126, 2, 45, "Input"],
Cell[89325, 2520, 297, 4, 36, "Text"],
Cell[89625, 2526, 182, 3, 56, "Text"],
Cell[89810, 2531, 12028, 327, 163, "Input"],
Cell[101841, 2860, 380, 5, 56, "Text"],
Cell[102224, 2867, 4720, 132, 229, "Input"],
Cell[106947, 3001, 464, 7, 56, "Text"],
Cell[107414, 3010, 4716, 135, 92, "Input"],
Cell[112133, 3147, 461, 7, 56, "Text"],
Cell[112597, 3156, 450, 7, 35, "Input"],
Cell[113050, 3165, 488, 7, 56, "Text"],
Cell[113541, 3174, 1286, 33, 82, "Input"],
Cell[114830, 3209, 299, 9, 58, "Text"],
Cell[115132, 3220, 1463, 49, 63, "Input"],
Cell[116598, 3271, 126, 2, 45, "Input"],
Cell[116727, 3275, 371, 5, 36, "Text"],
Cell[117101, 3282, 182, 3, 56, "Text"],
Cell[117286, 3287, 59112, 1443, 161, "Input"],
Cell[176401, 4732, 91, 1, 35, "Input"],
Cell[176495, 4735, 431, 6, 56, "Text"],
Cell[176929, 4743, 58487, 1455, 1979, "Input"],
Cell[235419, 6200, 140, 2, 56, "Text"],
Cell[235562, 6204, 11952, 352, 490, "Input"],
Cell[247517, 6558, 168, 3, 56, "Text"],
Cell[247688, 6563, 10632, 308, 386, "Input"],
Cell[258323, 6873, 90, 1, 35, "Input"],
Cell[258416, 6876, 191, 3, 56, "Text"],
Cell[258610, 6881, 5140, 157, 177, "Input"],
Cell[263753, 7040, 203, 4, 86, "Input"],
Cell[263959, 7046, 96, 1, 35, "Input"],
Cell[264058, 7049, 484, 7, 56, "Text"],
Cell[264545, 7058, 68548, 1695, 1448, "Input"],
Cell[333096, 8755, 92, 1, 35, "Input"],
Cell[333191, 8758, 140, 2, 56, "Text"],
Cell[333334, 8762, 12091, 361, 681, "Input"],
Cell[345428, 9125, 168, 3, 66, "Text"],
Cell[345599, 9130, 11115, 326, 592, "Input"],
Cell[356717, 9458, 90, 1, 35, "Input"],
Cell[356810, 9461, 191, 3, 56, "Text"],
Cell[357004, 9466, 5096, 158, 184, "Input"],
Cell[362103, 9626, 141, 2, 66, "Input"],
Cell[362247, 9630, 96, 1, 35, "Input"],
Cell[362346, 9633, 480, 7, 56, "Text"],
Cell[362829, 9642, 1194, 32, 73, "Input"],
Cell[364026, 9676, 140, 2, 56, "Text"],
Cell[364169, 9680, 1793, 54, 74, "Input"],
Cell[365965, 9736, 168, 3, 56, "Text"],
Cell[366136, 9741, 1347, 40, 68, "Input"],
Cell[367486, 9783, 90, 1, 35, "Input"],
Cell[367579, 9786, 191, 3, 56, "Text"],
Cell[367773, 9791, 1406, 43, 62, "Input"],
Cell[369182, 9836, 100, 2, 45, "Input"],
Cell[369285, 9840, 508, 7, 56, "Text"],
Cell[369796, 9849, 6508, 170, 326, "Input"],
Cell[376307, 10021, 140, 2, 56, "Text"],
Cell[376450, 10025, 4981, 149, 171, "Input"],
Cell[381434, 10176, 168, 3, 56, "Text"],
Cell[381605, 10181, 4620, 138, 202, "Input"],
Cell[386228, 10321, 90, 1, 35, "Input"],
Cell[386321, 10324, 191, 3, 56, "Text"],
Cell[386515, 10329, 3103, 95, 104, "Input"],
Cell[389621, 10426, 100, 2, 45, "Input"],
Cell[389724, 10430, 94, 1, 35, "Input"],
Cell[389821, 10433, 247, 8, 58, "Text"],
Cell[390071, 10443, 1514, 48, 64, "Input"],
Cell[391588, 10493, 100, 2, 45, "Input"],
Cell[391691, 10497, 96, 1, 35, "Input"],
Cell[391790, 10500, 480, 7, 56, "Text"],
Cell[392273, 10509, 1194, 32, 73, "Input"],
Cell[393470, 10543, 140, 2, 56, "Text"],
Cell[393613, 10547, 1793, 54, 74, "Input"],
Cell[395409, 10603, 168, 3, 56, "Text"],
Cell[395580, 10608, 1347, 40, 68, "Input"],
Cell[396930, 10650, 90, 1, 35, "Input"],
Cell[397023, 10653, 191, 3, 56, "Text"],
Cell[397217, 10658, 1406, 43, 62, "Input"],
Cell[398626, 10703, 100, 2, 45, "Input"],
Cell[398729, 10707, 622, 11, 56, "Text"],
Cell[399354, 10720, 1208, 28, 69, "Input"],
Cell[400565, 10750, 140, 2, 56, "Text"],
Cell[400708, 10754, 1719, 48, 68, "Input"],
Cell[402430, 10804, 675, 12, 56, "Text"],
Cell[403108, 10818, 2063, 52, 69, "Input"],
Cell[405174, 10872, 140, 2, 56, "Text"],
Cell[405317, 10876, 2167, 63, 89, "Input"],
Cell[407487, 10941, 100, 2, 45, "Input"]
}
]
*)


